Fuchsia and master integrals for splitting functions from differential equations in QCD

We report on the recent progress in reducing differential equations for Feynman master integrals to canonical form with the help of a method proposed by Roman Lee. For the first time, we present Fuchsia --- our open-source implementation of the Lee algorithm written in Python using mathematical routines of a free computer algebra system SageMath. We demonstrate Fuchsia by reducing differential equations for NLO contributions to splitting functions in QCD, which contain both loops and legs integrals.

==> matrices/git_409.m <==
{{-4*eps/(x-1)+1/(x-1)+2*eps/((x-1)*x)-1/((x-1)*x),0,0,0,0,0},{0,-4*eps/(x-1)+1/(x-1)+3*eps/((x-1)*x)-1/((x-1)*x),0,0,0,0},{0,0,-3*eps/(x-1)+1/(x-1)+2*eps/((x-1)*x)-1/((x-1)*x),0,0,0},{0,6*eps^3/((x-1)*x)-5*eps^2/((x-1)*x)+eps/((x-1)*x),-4*eps^3/((x-1)*x)+4*eps^2/((x-1)*x)-eps/((x-1)*x),-2*eps/(x-1),0,0},{0,-6*eps^3/((x-1)^2*x^2)+18*eps^3/((x-1)^2*x^3)+5*eps^2/((x-1)^2*x^2)-15*eps^2/((x-1)^2*x^3)-eps/((x-1)^2*x^2)+3*eps/((x-1)^2*x^3),-8*eps^3/((x-1)^2*x^2)+8*eps^2/((x-1)^2*x^2)-2*eps/((x-1)^2*x^2),-2*eps/((x-1)^2*x),-4*eps/(x-1)-2/(x-1)+2*eps/((x-1)*x)+1/((x-1)*x),0},{0,12*eps^3/((x-1)*x^2)-10*eps^2/((x-1)*x^2)+2*eps/((x-1)*x^2),0,4*eps/((x-1)*x),0,-4*eps/x-1/x}}

==> matrices/git_409_1.m <==
{{-2*eps/(x-1)-(2*eps-1)/x,0,0,0,0,0},{0,-eps/(x-1)-(3*eps-1)/x,0,0,0,0},{0,0,-eps/(x-1)-(2*eps-1)/x,0,0,0},{0,-(6*eps^3-5*eps^2+eps)/(x-1),(4*eps^3-4*eps^2+eps)/(x-1),-2*eps/(x-1)+1/x,0,0},{0,-(6*eps^3-5*eps^2+eps)/(x-1)+(6*eps^3-5*eps^2+eps)/x,-2*(4*eps^3-4*eps^2+eps)/(x-1)+2*(4*eps^3-4*eps^2+eps)/x,2*eps/(x-1)-2*eps/x,-2*eps/(x-1)-2*eps/x,0},{0,-2*(6*eps^3-5*eps^2+eps)/(x-1)+2*(6*eps^3-5*eps^2+eps)/x,0,4*eps/(x-1)-4*eps/x,0,-4*eps/x}}

==> matrices/git_409_1_t.m <==
{{1,0,0,0,0,0},{0,1,0,0,0,0},{0,0,1,0,0,0},{0,0,0,-1/x,0,0},{0,3*(6*eps^2-5*eps+1)/(x-1)-3*(6*eps^2-5*eps+1)/x-3*(6*eps^2-5*eps+1)/x^2,0,0,1/(x-1)-1/x,0},{0,0,0,0,0,-1/x}}

==> matrices/git_409_2.m <==
{{-2*eps/(x-1)-2*eps/x,0,0,0,0,0},{0,-eps/(x-1)-3*eps/x,0,0,0,0},{0,0,-eps/(x-1)-2*eps/x,0,0,0},{0,-(6*eps^3-5*eps^2+eps)/(x-1),(4*eps^3-4*eps^2+eps)/(x-1),-2*eps/(x-1),0,0},{0,(6*eps^3-5*eps^2+eps)/(x-1),2*(4*eps^3-4*eps^2+eps)/(x-1),-2*eps/(x-1),-2*eps/(x-1)-2*eps/x,0},{0,2*(6*eps^3-5*eps^2+eps)/(x-1),0,-4*eps/(x-1),0,-4*eps/x}}

==> matrices/git_409_2_t.m <==
{{-x,0,0,0,0,0},{0,-x,0,0,0,0},{0,0,-x,0,0,0},{0,0,0,-x,0,0},{0,0,0,0,1,0},{0,0,0,0,0,1}}

==> matrices/git_409_3.m <==
{{-2*eps/(x-1)-2*eps/x,0,0,0,0,0},{0,-eps/(x-1)-3*eps/x,0,0,0,0},{0,0,-eps/(x-1)-2*eps/x,0,0,0},{0,-35*eps/(x-1),25*eps/(x-1),-2*eps/(x-1),0,0},{0,35*eps/(x-1),50*eps/(x-1),-2*eps/(x-1),-2*eps/(x-1)-2*eps/x,0},{0,70*eps/(x-1),0,-4*eps/(x-1),0,-4*eps/x}}

==> matrices/git_409_3_t.m <==
{{2,0,0,0,0,0},{0,-70/(6*eps^2-5*eps+1),0,0,0,0},{0,0,-50/(4*eps^2-4*eps+1),0,0,0},{0,0,0,-2,0,0},{1,0,0,0,-2,0},{0,0,0,0,0,-2}}

==> matrices/git_409_t.m <==
{{-2*x,0,0,0,0,0},{0,70*x/(6*eps^2-5*eps+1),0,0,0,0},{0,0,50*x/(4*eps^2-4*eps+1),0,0,0},{0,0,0,-2,0,0},{1/(x-1)-1/x,210/(x-1)-210/x,0,0,-2/(x-1)+2/x,0},{0,0,0,0,0,2/x}}

==> matrices/git_410.m <==
{{-4*eps/(x-1)+2/(x-1)+2*eps/((x-1)*x)-1/((x-1)*x),0,0,0,0,0,0,0},{-3*eps/((x-1)*x)+2/((x-1)*x),-3*eps/x+1/x,0,0,0,0,0,0},{0,6*eps^2/((x-1)*x)-5*eps/((x-1)*x)+1/((x-1)*x),-2*eps/(x-1),0,0,0,0,0},{0,0,0,-4*eps/(x-1)-2/(x-1)+2*eps/((x-1)*x)+1/((x-1)*x),0,0,0,0},{18*eps^4/((x+1)*x^2)-27*eps^3/((x+1)*x^2)+13*eps^2/((x+1)*x^2)-2*eps/((x+1)*x^2),-6*eps^4/x^2+5*eps^3/x^2-eps^2/x^2,0,0,-2*eps*x/((x+1)*(x-1))-6*eps/((x+1)*(x-1))+4*eps/((x+1)*(x-1)*x),12*eps^2/((x+1)*x)-2*eps/((x+1)*x),0,0},{18*eps^3/((x+1)*(x-1)*x)-27*eps^2/((x+1)*(x-1)*x)+13*eps/((x+1)*(x-1)*x)-2/((x+1)*(x-1)*x),0,0,0,2/(x+1),-6*eps/(x+1)+1/(x+1),0,0},{72*eps^4/((x+1)*(x-1)^3*x^3)-108*eps^3/((x+1)*(x-1)^3*x^3)+52*eps^2/((x+1)*(x-1)^3*x^3)-8*eps/((x+1)*(x-1)^3*x^3),-12*eps^4/((x-1)^2*x^2)+24*eps^4/((x-1)^2*x^3)+10*eps^3/((x-1)^2*x^2)-20*eps^3/((x-1)^2*x^3)-2*eps^2/((x-1)^2*x^2)+4*eps^2/((x-1)^2*x^3),-4*eps^3/((x-1)^2*x),0,4*eps/((x+1)*(x-1)^2)+4*eps/((x+1)*(x-1)^2*x^2),12*eps^2/((x+1)*(x-1)*x^2)-2*eps/((x+1)*(x-1)*x^2),-4*eps/(x-1)-2/(x-1)+2*eps/((x-1)*x)+1/((x-1)*x),0},{-36*eps^3/((x+1)^3*(x-1)*x)-144*eps^3/((x+1)^3*(x-1)*x^2)+54*eps^2/((x+1)^3*(x-1)*x)-36*eps^3/((x+1)^3*(x-1)*x^3)+216*eps^2/((x+1)^3*(x-1)*x^2)-26*eps/((x+1)^3*(x-1)*x)+54*eps^2/((x+1)^3*(x-1)*x^3)-104*eps/((x+1)^3*(x-1)*x^2)+4/((x+1)^3*(x-1)*x)-26*eps/((x+1)^3*(x-1)*x^3)+16/((x+1)^3*(x-1)*x^2)+4/((x+1)^3*(x-1)*x^3),12*eps^3/((x+1)^2*x^2)-12*eps^3/((x+1)^2*x^3)-10*eps^2/((x+1)^2*x^2)+10*eps^2/((x+1)^2*x^3)+2*eps/((x+1)^2*x^2)-2*eps/((x+1)^2*x^3),0,0,4/(x+1)^3+4/((x+1)^3*x^2),12*eps/((x+1)^3*x)-12*eps/((x+1)^3*x^2)-2/((x+1)^3*x)+2/((x+1)^3*x^2),0,-4*eps/(x+1)-2/(x+1)-2*eps/((x+1)*x)-1/((x+1)*x)}}

==> matrices/git_410_1.m <==
{{-(2*eps-1)/(x-1)-(2*eps-1)/x,0,0,0,0,0,0,0},{(3*eps-2)/x,-(3*eps-1)/x+1/(x-1),0,0,0,0,0,0},{1/4*(18*eps^3-27*eps^2+13*eps-2)/(eps*(x+1))+1/4*(18*eps^3-27*eps^2+13*eps-2)/(eps*(x-1)),-1/4*(18*eps^3-27*eps^2+13*eps-2)/(eps*(x+1))+1/4*(6*eps^3+7*eps^2-9*eps+2)/(eps*(x-1)),-2*eps/(x-1)-1/(x+1)+1/x,0,0,0,0,0},{0,0,0,-(2*eps+1)/(x-1)-(2*eps+1)/x,0,0,0,0},{(72*eps^5-135*eps^4+88*eps^3-23*eps^2+2*eps)/((4*eps-1)*(x+1))-(9*eps^4-9*eps^3+2*eps^2)/((4*eps-1)*(x-1))-(72*eps^5-144*eps^4+97*eps^3-25*eps^2+2*eps)/((4*eps-1)*x),1/2*(6*eps^4-5*eps^3+eps^2)/(x+1)+1/2*(6*eps^4-5*eps^3+eps^2)/(x-1)-(6*eps^4-5*eps^3+eps^2)/x,0,0,4*eps^2/((4*eps-1)*(x-1))-(4*eps-1)/x+(4*eps^2-6*eps+1)/((4*eps-1)*(x+1)),-(6*eps^2-eps)/(x+1)-(6*eps^2-eps)/(x-1)+2*(6*eps^2-eps)/x,0,0},{(144*eps^5-270*eps^4+185*eps^3-55*eps^2+6*eps)/((16*eps^2-8*eps+1)*(x+1))+(18*eps^4-27*eps^3+13*eps^2-2*eps)/((16*eps^2-8*eps+1)*(x-1))-2*(18*eps^4-27*eps^3+13*eps^2-2*eps)/((4*eps-1)*x),-(6*eps^4-5*eps^3+eps^2)/((4*eps-1)*(x+1))+(6*eps^4-5*eps^3+eps^2)/((4*eps-1)*(x-1)),0,0,2*(4*eps^2-4*eps+1)/((16*eps^2-8*eps+1)*(x+1))+2*(4*eps^2-4*eps+1)/((16*eps^2-8*eps+1)*(x-1)),-4*(3*eps^2-eps)/((4*eps-1)*(x+1))-(12*eps^2-6*eps+1)/((4*eps-1)*(x-1))+1/x,0,0},{-1/2*(432*eps^6-1404*eps^5+1554*eps^4-765*eps^3+171*eps^2-14*eps)/((4*eps-1)*(x+1))+1/2*(72*eps^5-144*eps^4+97*eps^3-25*eps^2+2*eps)/((4*eps-1)*(x-1))+(216*eps^6-738*eps^5+849*eps^4-431*eps^3+98*eps^2-8*eps)/((4*eps-1)*x),-1/2*(6*eps^4-5*eps^3+eps^2)/(x+1)+1/2*(36*eps^5-24*eps^4+eps^3+eps^2)/(x-1)-(18*eps^5-27*eps^4+13*eps^3-2*eps^2)/x,-4*eps^3/(x+1),0,(4*eps^2+2*eps-1)/((4*eps-1)*(x+1))+(12*eps^2-6*eps+1)/((4*eps-1)*(x-1)),-(6*eps^2-eps)/(x+1)-(6*eps^2-eps)/(x-1)+2*(6*eps^2-eps)/x,-(2*eps-1)/(x-1)-(2*eps-1)/x-2/(x+1),0},{(576*eps^7+576*eps^6-3400*eps^5+4018*eps^4-2247*eps^3+668*eps^2-101*eps+6)/((16*eps^3-8*eps^2+eps)*(x+1))+(2304*eps^7-4608*eps^6+836*eps^5+3736*eps^4-3347*eps^3+1197*eps^2-196*eps+12)/((16*eps^3-8*eps^2+eps)*(x-1))-(2880*eps^7-4032*eps^6-2564*eps^5+7754*eps^4-5594*eps^3+1865*eps^2-297*eps+18)/((16*eps^3-8*eps^2+eps)*x),-3*(96*eps^5-188*eps^4+124*eps^3-33*eps^2+3*eps)/((4*eps-1)*(x+1))-(144*eps^5-456*eps^4+370*eps^3-111*eps^2+11*eps)/((4*eps-1)*(x-1))+2*(216*eps^5-510*eps^4+371*eps^3-105*eps^2+10*eps)/((4*eps-1)*x),-8*eps^2/(x+1)+8*eps^2/x,0,-4*(4*eps^3-14*eps^2+8*eps-1)/((16*eps^3-8*eps^2+eps)*(x+1))+2*(120*eps^3-112*eps^2+34*eps-3)/((16*eps^3-8*eps^2+eps)*(x-1))-2*(20*eps^2-12*eps+1)/((4*eps^2-eps)*x),-(24*eps^3-64*eps^2+28*eps-3)/((4*eps^2-eps)*(x+1))-2*(84*eps^3-98*eps^2+32*eps-3)/((4*eps^2-eps)*(x-1))+(192*eps^3-260*eps^2+92*eps-9)/((4*eps^2-eps)*x),2*(2*eps-3)/(eps*(x+1))+4*(eps-1)/(eps*(x-1))-2*(4*eps-5)/(eps*x),-(2*eps-1)/(x+1)-2*eps/x-1/(x-1)}}

==> matrices/git_410_1_t.m <==
{{1,0,0,0,0,0,0,0},{0,-1/(x-1),0,0,0,0,0,0},{0,-1/2*(6*eps^2-5*eps+1)/eps-1/2*(6*eps^2-5*eps+1)/(eps*(x-1)),1/x+1,0,0,0,0,0},{0,0,0,1,0,0,0,0},{-(9*eps^3-9*eps^2+2*eps)/x,0,0,0,1/x+1,0,0,0},{-(9*eps^2-9*eps+2)/((4*eps-1)*(x-1))-(18*eps^3-27*eps^2+13*eps-2)/((4*eps-1)*x),0,0,0,2/(4*eps-1)+4/((4*eps-1)*(x-1)),-2/(x-1)+1/x,0,0},{-(108*eps^4-153*eps^3+69*eps^2-10*eps)/(x-1)+(108*eps^4-153*eps^3+69*eps^2-10*eps)/x+4*(18*eps^4-27*eps^3+13*eps^2-2*eps)/(x-1)^2+(36*eps^4-45*eps^3+17*eps^2-2*eps)/x^2,9*(6*eps^4-5*eps^3+eps^2)/(x-1)-9*(6*eps^4-5*eps^3+eps^2)/x-6*(6*eps^4-5*eps^3+eps^2)/(x-1)^2-3*(6*eps^4-5*eps^3+eps^2)/x^2,0,0,6/(x-1)-6/x-4/(x-1)^2-2/x^2,0,-4/(x-1)+4/x+4/(x-1)^2+1/x^2,0},{-3*(288*eps^5-252*eps^4-134*eps^3+197*eps^2-63*eps+6)/((4*eps^2-eps)*(x+1))+3*(288*eps^5-252*eps^4-134*eps^3+197*eps^2-63*eps+6)/((4*eps^2-eps)*x)-2*(288*eps^5-216*eps^4-179*eps^3+214*eps^2-65*eps+6)/((4*eps^2-eps)*(x+1)^2)-(288*eps^5-324*eps^4-44*eps^3+163*eps^2-59*eps+6)/((4*eps^2-eps)*x^2),18*(6*eps^3-5*eps^2+eps)/(x+1)-18*(6*eps^3-5*eps^2+eps)/x+12*(6*eps^3-5*eps^2+eps)/(x+1)^2+6*(6*eps^3-5*eps^2+eps)/x^2,0,0,-6/(eps*(x+1))+6/(eps*x)-4/(eps*(x+1)^2)-2/(eps*x^2),9*(6*eps-1)/(eps*(x+1))-9*(6*eps-1)/(eps*x)+6*(6*eps-1)/(eps*(x+1)^2)+3*(6*eps-1)/(eps*x^2),-6/(eps*(x+1))+6/(eps*x)-4/(eps*(x+1)^2)-2/(eps*x^2),1/(x+1)-1/x+2/(x+1)^2}}

==> matrices/git_410_2.m <==
{{-2*eps/(x-1)-2*eps/x,0,0,0,0,0,0,0},{(3*eps-2)/x,-3*eps/x,0,0,0,0,0,0},{1/2*(18*eps^3-27*eps^2+13*eps-2)/(eps*x),-3/2*(6*eps^2-5*eps+1)/x,-2*eps/(x-1),0,0,0,0,0},{0,0,0,-2*eps/(x-1)-2*eps/x,0,0,0,0},{-(36*eps^5-45*eps^4+17*eps^3-2*eps^2)/((2*eps-1)*(x+1))+(36*eps^5-45*eps^4+17*eps^3-2*eps^2)/((2*eps-1)*(x-1)),(12*eps^4-7*eps^3+eps^2)/(x+1),0,0,-2*eps/(x+1),1/2*(96*eps^4-64*eps^3+14*eps^2-eps)/((4*eps^2-4*eps+1)*(x+1))-1/2*(96*eps^4-64*eps^3+14*eps^2-eps)/((4*eps^2-4*eps+1)*(x-1)),0,0},{4*(18*eps^5-27*eps^4+13*eps^3-2*eps^2)/((24*eps^2-10*eps+1)*x),2*(12*eps^5-16*eps^4+7*eps^3-eps^2)/((24*eps^2-10*eps+1)*x),0,0,8*(4*eps^3-4*eps^2+eps)/((96*eps^3-64*eps^2+14*eps-1)*x),-2*eps/(x-1)-4*eps/x,0,0},{-4*(9*eps^4-9*eps^3+2*eps^2)/(x-1)-4*(9*eps^4-18*eps^3+11*eps^2-2*eps)/x,-4*(6*eps^4-5*eps^3+eps^2)/(x-1)+6*(6*eps^4-5*eps^3+eps^2)/x,-4*eps^3/(x-1),0,4*(2*eps^2-eps)/((4*eps-1)*x),2*(24*eps^3-10*eps^2+eps)/((2*eps-1)*(x-1))-2*(24*eps^3-10*eps^2+eps)/((2*eps-1)*x),-2*eps/(x-1)-2*eps/x,0},{-8*(27*eps^3-36*eps^2+15*eps-2)/x+2*(576*eps^6-720*eps^5-160*eps^4+625*eps^3-348*eps^2+77*eps-6)/((8*eps^2-6*eps+1)*(x+1))-2*(576*eps^6-864*eps^5+92*eps^4+467*eps^3-306*eps^2+73*eps-6)/((8*eps^2-6*eps+1)*(x-1)),-2*(24*eps^3-23*eps^2+5*eps)/(x+1)+4*(6*eps^3-5*eps^2+eps)/x,0,0,8*(2*eps-1)/((4*eps-1)*(x+1))-8*(eps-1)/((4*eps-1)*x),-(96*eps^3-112*eps^2+34*eps-3)/((4*eps^2-4*eps+1)*(x+1))-(24*eps^2-10*eps+1)/((4*eps^2-4*eps+1)*(x-1))+4*(24*eps^2-10*eps+1)/((2*eps-1)*x),0,-2*eps/(x+1)-2*eps/x}}

==> matrices/git_410_2_t.m <==
{{x^2-x,0,0,0,0,0,0,0},{0,x^2-x,0,0,0,0,0,0},{0,1/2*((6*eps^2-5*eps+1)*x^2-(6*eps^2-5*eps+1)*x)/eps,-1/(x+1)+1,0,0,0,0,0},{0,0,0,1/(x-1)-1/x,0,0,0,0},{-36*eps^3+81/2*eps^2+(9*eps^3-9*eps^2+2*eps)*x-25/2*eps+1/2*(72*eps^3-81*eps^2+25*eps-2)/(x+1)+1,0,0,0,0,1/2*(24*eps^2-10*eps+1)/(2*eps-1)-1/2*(24*eps^2-10*eps+1)/((2*eps-1)*(x+1)),0,0},{-(144*eps^4-234*eps^3+2*(36*eps^4-45*eps^3+17*eps^2-2*eps)*x^2+131*eps^2-2*(18*eps^4-27*eps^3+13*eps^2-2*eps)*x-29*eps+2)/(24*eps^2-10*eps+1)+(144*eps^4-234*eps^3+131*eps^2-29*eps+2)/((24*eps^2-10*eps+1)*(x+1)),0,0,0,-2*((2*eps-1)*x^2-(2*eps-1)*x)/(24*eps^2-10*eps+1),((4*eps-1)*x^2-(2*eps-1)*x+2*eps-1)/(2*eps-1)-1/(x+1),0,0},{(144*eps^5-396*eps^4+383*eps^3-164*eps^2-(144*eps^5-288*eps^4+203*eps^3-59*eps^2+6*eps)*x+31*eps-2)/(4*eps-1)+(144*eps^5-108*eps^4-121*eps^3+143*eps^2-44*eps+4)/((4*eps-1)*(x+1))-(288*eps^5-504*eps^4+262*eps^3-21*eps^2-13*eps+2)/((4*eps-1)*(x+1)^2),-36*eps^4+42*eps^3-16*eps^2+3*(6*eps^4-5*eps^3+eps^2)*x+2*eps+6*(6*eps^4-11*eps^3+6*eps^2-eps)/(x+1)+4*(6*eps^3-5*eps^2+eps)/(x+1)^2,0,0,0,(24*eps^2-10*eps+1)/((2*eps-1)*(x+1))-(24*eps^2-10*eps+1)/((2*eps-1)*(x+1)^2),-3/(x+1)+2/(x+1)^2+1,0},{(288*eps^5-648*eps^4+460*eps^3-116*eps^2-(288*eps^5+108*eps^4-584*eps^3+367*eps^2-83*eps+6)*x+8*eps)/(4*eps^2-eps)-4*(72*eps^4-162*eps^3+115*eps^2-29*eps+2)/((4*eps-1)*(x+1))-2*(288*eps^5-216*eps^4-170*eps^3+205*eps^2-63*eps+6)/((4*eps^2-eps)*(x-1))-2*(288*eps^5-504*eps^4+262*eps^3-21*eps^2-13*eps+2)/((4*eps^2-eps)*(x+1)^2),-72*eps^3+84*eps^2+6*(6*eps^3-5*eps^2+eps)*x-32*eps+4*(18*eps^3-21*eps^2+8*eps-1)/(x+1)+8*(6*eps^2-5*eps+1)/(x-1)+8*(6*eps^2-5*eps+1)/(x+1)^2+4,0,0,-2*(3*(2*eps-1)*x-2*eps+2)/(4*eps^2-eps)-4/(eps*(x-1)),-(12*eps^2-3*(24*eps^2-10*eps+1)*x-14*eps+2)/(2*eps^2-eps)+2*(6*eps^2-7*eps+1)/((2*eps^2-eps)*(x+1))+2*(24*eps^2-10*eps+1)/((2*eps^2-eps)*(x-1))-2*(24*eps^2-10*eps+1)/((2*eps^2-eps)*(x+1)^2),-2/(eps*(x+1))+4/(eps*(x+1)^2),2/(x-1)+1}}

==> matrices/git_410_3.m <==
{{-2*eps/(x-1)-2*eps/x,0,0,0,0,0,0,0},{5*eps/x,-3*eps/x,0,0,0,0,0,0},{-30*eps/x,18*eps/x,-2*eps/(x-1),0,0,0,0,0},{0,0,0,-2*eps/(x-1)-2*eps/x,0,0,0,0},{100/3*eps/(x+1)-100/3*eps/(x-1),-20*eps/(x+1),0,0,-2*eps/(x+1),-175/18*eps/(x+1)+175/18*eps/(x-1),0,0},{48/7*eps/x,72/35*eps/x,0,0,-72/175*eps/x,-2*eps/(x-1)-4*eps/x,0,0},{80*eps/(x-1)+160*eps/x,48*eps/(x-1)-72*eps/x,-4*eps/(x-1),0,12/5*eps/x,-70/3*eps/(x-1)+70/3*eps/x,-2*eps/(x-1)-2*eps/x,0},{-32/3*eps/(x+1)+272/3*eps/(x-1)-640*eps/x,-104*eps/(x+1)+48*eps/x,0,0,-24/5*eps/(x+1)+16/5*eps/x,-245/9*eps/(x+1)+35/9*eps/(x-1)+140/3*eps/x,0,-2*eps/(x+1)-2*eps/x}}

==> matrices/git_410_3_t.m <==
{{-150*eps/(9*eps^3-7*eps+2),0,0,0,0,0,0,0},{0,-30/(3*eps^2+2*eps-1),0,0,0,0,0,0},{0,0,5/2*(2*eps-1)/(eps^2+eps),0,0,0,0,0},{1,0,0,1,0,0,0,0},{0,0,0,0,3/2*(4*eps^2-eps)/(eps+1),0,0,0},{-100*(2*eps^2-eps)/(24*eps^2-10*eps+1),0,0,0,0,-175/6*(4*eps^3-4*eps^2+eps)/(24*eps^3+14*eps^2-9*eps+1),0,0},{-1,0,0,2,0,0,5/2*(2*eps^2-eps)/(eps+1),0},{-20*(240*eps^2-188*eps+29)/(4*eps-1),0,0,0,2,0,0,-5/2*(2*eps-1)/(eps+1)}}

==> matrices/git_410_t.m <==
{{-150*(eps*x^2-eps*x)/(9*eps^3-7*eps+2),0,0,0,0,0,0,0},{0,30*x/(3*eps^2+2*eps-1),0,0,0,0,0,0},{0,15*(2*eps-1)/(eps^2+eps),5/2*(2*eps-1)/(eps^2+eps),0,0,0,0,0},{1/(x-1)-1/x,0,0,1/(x-1)-1/x,0,0,0,0},{125*(2*eps^2-eps)/(eps+1),0,0,0,0,-175/12*(2*eps^2-eps)/(eps+1),0,0},{-100*(2*eps^2-eps)*x/(6*eps^2+5*eps-1),0,0,0,3*(2*eps^2+(2*eps^2-eps)*x-eps)/(6*eps^2+5*eps-1),175/6*(2*eps^2-eps)*x/(6*eps^2+5*eps-1),0,0},{(2400*eps^4-600*eps^3-754*eps^2+147*eps+1)/((4*eps^2+3*eps-1)*(x-1))-(2400*eps^4-600*eps^3-754*eps^2+147*eps+1)/((4*eps^2+3*eps-1)*x),-60*(2*eps^2-eps)/((eps+1)*(x-1))+60*(2*eps^2-eps)/((eps+1)*x),0,2/(x-1)-2/x,0,0,5/2*(2*eps^2-eps)/((eps+1)*(x-1))-5/2*(2*eps^2-eps)/((eps+1)*x),0},{30*(2*eps-1)/((eps+1)*(x+1))-30*(2*eps-1)/((eps+1)*x),120*(2*eps-1)/((eps+1)*(x+1))-120*(2*eps-1)/((eps+1)*x),0,0,5*(2*eps-1)/((eps+1)*(x+1))-5*(2*eps-1)/((eps+1)*x),175/6*(2*eps-1)/((eps+1)*(x+1))-175/6*(2*eps-1)/((eps+1)*x),0,5/2*(2*eps-1)/((eps+1)*(x+1))-5/2*(2*eps-1)/((eps+1)*x)}}
